Theory and Practice of Quality Assurance for Machine Learning Systems An Experiment Driven Approach

The crafting of machine learning (ML) based systems requires statistical control throughout its life cycle. Careful quantification of business requirements and identification of key factors that impact the business requirements reduces the risk of a project failure. The quantification of business requirements results in the definition of random variables representing the system key performance indicators that need to be analyzed through statistical experiments. In addition, available data for training and experiment results impact the design of the system. Once the system is developed, it is tested and continually monitored to ensure it meets its business requirements. This is done through the continued application of statistical experiments to analyze and control the key performance indicators. This book teaches the art of crafting and developing ML based systems. It advocates an "experiment first" approach stressing the need to define statistical experiments from the beginning of the project life cycle. It also discusses in detail how to apply statistical control on the ML based system throughout its lifecycle.

==> code_examples/dataframes_1.py <==
import pandas as pd

def test_run():
	df = pd.read_csv("data/AAPL.csv")
    print df
    
if __name__ == "__main__":
	test_run()

==> code_examples/dataframes_2.py <==
import pandas as pd

def get_max_close(symbol):
	df = pd.read_csv("data/{}.csv".format(symbol))
    return df['Close'].max()
 
 def test_run():
 	for symbol in ['AAPL','IBM']
    	print "Max close"
        print symbol, get_max_close(symbol)
 
 if __name__ == "__main__":
 	test_run()

==> code_examples/dataframes_3.py <==
import pandas as pd
import matplotlib.pyplot as plt

def test_run():
	df = pd.read_csv("data/AAPL.csv")
    print df['Adj Close']
    
    df['Adj Close'].plot()			# plot the dataframe
    plt.show()						# show the plot
    
if __name__ == "__main__":
	test_run()

==> code_examples/dataframes_4.py <==
import pandas as pd
import matplotlib.pyplot as plt

def test_run():
	df = pd.read_csv("data/AAPL.csv")
    df[['Adj Close','Close']].plot()		# plot both
    plt.show()
    
if __name__ == "__main__":
	test_run()

==> code_examples/dataframes_5.py <==
import pandas as pd

def test_run():
	start_date = '2010-01-22'
    end_date = '2010-01-26'
    dates = pd.date_range(start_date,end_date)
    df1 = pd.DataFrame(index=dates)	# build empty dataframe
    
    dfSPY = pd.read_csv("data/SPY.csv", index_col="Date",parse_dates=True,usecols=['Date','Adj Close'],na_values=['nan'])
    
    df1 = df1.join(dfSPY)
    
    print df1
    
// This is fo example 7
	df1 = df1.join(dfSPY,how='inner')
    
// fo example 8
	dfSPY = dfSPY.rename(columns={'Adj Close':'SPY'})
    df1 = df1.join(dfSPY,how='inner')
    
    symbols = ['GOOG','IBM','GLD']
    for symbol in symbols:
    	df_tmp = pd.read_csv("data/{}.csv".format(symbol), index_col="Date",parse_dates=True,usecols=['Date','Adj Close'],na_values=['nan'])
        
        # rename to prevent name clash (multiple columns with same name)
        df_tmp = df_tmp.rename(columns={'Adj Close':symbol})
        df1 = df1.join(df_tmp, how='inner')

// fo example 9
import os
import pandas as pd
import matplotlib.pyplot as plt

def plot_selected(df,columns,start_ind,end_ind):
	print df.ix[start_ind:end_ind,columns]
	plot_data(df.ix[start_ind:end_ind,columns])

def symbol_to_path(symbol,base_dir="data"):
	return os.path.join(base_dir,"{}.csv".format(str(symbol)))

def get_data(symbols,dates):
	df = pd.DataFrame(index=dates)
	print df

	if 'SPY' not in symbols:
		symbols.insert(0,'SPY')

	for symbol in symbols:
		tmp = pd.read_csv(symbol_to_path(symbol),index_col="Date",parse_dates=True,usecols=['Date','Close'],na_values=['nan'])
		tmp = tmp.rename(columns={'Close':symbol})

		df = df.join(tmp)
		if symbol == 'SPY':
			df = df.dropna(subset=['SPY'])

	return df

def plot_data(df, title="Stock prices"):
	ax = df.plot(title=title,fontsize=12)
	ax.set_xlabel("Date")
	ax.set_ylabel("Closing price")

	plt.show()

def test_run():
	dates = pd.date_range('2010-01-01','2010-12-31')

	symbols = ['IBM','GLD']

	df = get_data(symbols,dates)

	print df
	plot_selected(df,['SPY','IBM'],'2010-03-01','2010-04-01')

if __name__ == "__main__":
	test_run()
    
 // for example 10
 
 def normalize_data(df):
 	df = df/df.ix[0,:]
    return df

==> code_examples/statistics_1.py <==
import os
import pandas as pd
import matplotlib.pyplot as plt

def symbol_to_path(symbol,base_dir="data"):
	return os.path.join(base_dir,"{}.csv".format(str(symbol)))

def get_data(symbols,dates):
	df = pd.DataFrame(index=dates)
	print df

	if 'SPY' not in symbols:
		symbols.insert(0,'SPY')

	for symbol in symbols:
		tmp = pd.read_csv(symbol_to_path(symbol),index_col="Date",parse_dates=True,usecols=['Date','Close'],na_values=['nan'])
		tmp = tmp.rename(columns={'Close':symbol})

		df = df.join(tmp)
		if symbol == 'SPY':
			df = df.dropna(subset=['SPY'])

	return df

def get_bollinger_bands(rm,rstd):
	return rm + 2*rstd, rm - 2*rstd

def test_run():
	dates = pd.date_range('2010-01-01','2012-12-31')

	symbols = ['SPY']

	df = get_data(symbols,dates)
	
	ax = df['SPY'].plot(title="SPY Bollinger bands", label = "SPY")

	rm_SPY = pd.rolling_mean(df['SPY'], window=20)

	rstd_SPY = pd.rolling_std(df['SPY'],window=20)

	upper_band,lower_band = get_bollinger_bands(rm_SPY, rstd_SPY)

	rm_SPY.plot(label='Rolling mean', ax=ax)
	upper_band.plot(label='upper band', ax=ax)
	lower_band.plot(label='lower band', ax=ax)

	ax.set_xlabel("Date")
	ax.set_ylabel("Closing Price")
	ax.legend(loc='upper left')

	plt.show()

if __name__ == "__main__":
	test_run()
